The two-loop five-point amplitude in $\mathcal{N} =4$ super-Yang-Mills theory

We compute the symbol of the two-loop five-point scattering amplitude in $\mathcal{N}$ = 4 super-Yang-Mills theory, including its full color dependence. This requires constructing the symbol of all two-loop five-point nonplanar massless master integrals, for which we give explicit results.

==> anc/README.txt <==
All files are provided in the Wolfram Mathematica format.

(i) The file "amplitudes.m" gives the two-loop five-point amplitude in N=4 sYM. In the file, "AST[1, 2, 3, 4, 5]" gives the coefficient of the leading-color single-trace Tr(12345). "ADT[1, 5 | 2, 3, 4]" gives the coefficient of the double trace $Tr(15)Tr(234) / N_c$. "ASLST[1, 2, 3, 4, 5]" gives the coefficient of the subleading-color single-trace $Tr(12345) / N_c^2$.

"PT[a, b, c, d, e]" denotes the Parke-Taylor factor,
$ \delta^{(8)} (Q) / ( <ab> <bc> <cd> <de> <ea> ) $
in the spinor-helicity formalism.

"SB[a, b, c, ...]" denotes the symbol tensor $[W_a, W_b, W_c, ... ],$
where the symbol letters W_i are defined in arXiv:1712.09610 (Chicherin et al), Eq. (2.4) - (2.7).
The dimensional regularization parameter $\epsilon = (4-d) / 2$ is written as "eps" in the file.

(ii) The file "masters.m" defines the master integral basis and gives the symbol-level values for the master integrals in the basis. The bases of master integrals for diagram a, b, c are given by "masterBasis[a]", "masterBasis[b]", and "masterBasis[c]", respectively. The kinematic variables $s_{ij} = (k_i + k_j)^2$ are written as "s[i, j]". The spacetime dimension is written as "d". The epsilon tensor contraction in Eq. (5) is written as "tr5". Up to some constant normalization factor, we use the notation "F[{i1, i2, ... , i11}]" to denote the two-loop integral over
$ r_1^{-i_1} r_2^{-i_2} ... r_{11}^{-i_{11}} $,
where $r_i$ are the inverse propagators and irreducible numerators. They are defined as follows.

Diagram (a): $ r_1 = l_1^2, r_2 = (l_1 + p_1)^2, r_3 = (l_1 + p_1 + p_2)^2, r_4 = (l_2 + p_1 + p_2)^2, r_5 = (l_2 - p_4 - p_5)^2, r_6 = (l_2 - p_5)^2, r_7 = l_2^2, r_8 = (l_1 - l_2)^2, r_9 = (l_1 + p_3)^2, r_{10} = (l_1 + p_5)^2, l_{11} = (l_2 + p_1)^2 $.

Diagram (b): $ r_1 = l_1^2, r_2 = (l_1 - p_1)^2, r_3 = (l_1 - p_1 - p_2)^2, r_4 = (l_1 + p_4 + p_5)^2, r_5 = (l_1 + l_2 + p_4)^2, r_6 = (l_1 + l_2)^2, r_7 = l_2^2, r_8 = (l_2 - p_5)^2, r_9 = (l_2 + p_1)^2, r_{10} = (l_2 + p_1 + p_2)^2, r_{11} = (l_2 - p_4 - p_5)^2 $.

Diagram (c): $ r_1 = l_1^2, r_2 = (l_1 - p_5)^2, r_3 = (l_1 - p_5 - p_1)^2, r_4 = (l_2 - p_4 - p_2)^2, r_5 = (l_2 - p_4)^2, r_6 = l_2^2, r_7 = (l_1 + l_2)^2, r_8 = (l_1 + l_2 + p_3)^2, r_9 = (l_2 + p_5)^2, r_{10} = (l_1 + p_4)^2, r_{11} = (l_1 + p_4 + p_2)^2 $.

The symbol-level values of the integrals, in the same order, are given in "masterValues[a]", "masterValues[b]", "masterValues[c]", using the same notations as used in the file "amplitudes.m", as explained near the beginning of this file.

(iii) The file "kinematics.m" contains our kinematic parametrization in terms of the x[i]-variables of appendix A. of 1310.1051 for the momentum twistors, spinor-helicity variables and four-momenta (in the form of 2x2-matrices). We also include the 31 letters in spinor-brackets and the x[i]-variables. 
Additionally, we have included the parametrization of the 2||3 collinear limit described in the text. We have also added the 31 letters expanded to leading order in \delta.


==> anc/kinematics.m <==
(* defines the momentum twistors of appendix A of 1310.1051 *)
Zs={{1,0,0,0},{0,1,0,0},{1/x[1],1,0,1},{1/x[1]+1/x[2],1,x[4],1},{1/x[1]+1/x[2]+1/x[3],1,1,x[5]/x[4]}};

(* the spinor-helicity lambdas *)
Ls={{1, 0}, {0, 1}, {1/x[1], 1}, {1/x[1] + 1/x[2],1}, {1/x[1] + 1/x[2] + 1/x[3], 1}};

(* the spinor-helicity lambda tildes *)
Lbs={{-1, -(x[5]/x[4])}, {0, -x[1]}, {-x[2] x[4], -x[2] +x[1] (1/x[1] + 1/x[2]) x[2]}, {-x[3] +x[2] (1/x[2] + 1/x[3]) x[3] x[4], -x[2] + x[2] (1/x[2] + 1/x[3]) x[3] - (x[3] x[5])/x[4]}, {x[3] - x[3] x[4], -x[3] + (x[3] x[5])/x[4]}};

(* the four-momenta p_{alpha \dot{alpha}} *)
ks={{{-1,-(x[5]/x[4])},{0,0}},{{0,0},{0,-x[1]}},{{-((x[2] x[4])/x[1]),(-x[2]+x[1] (1/x[1]+1/x[2]) x[2])/x[1]},{-x[2] x[4],-x[2]+x[1] (1/x[1]+1/x[2]) x[2]}},{{(1/x[1]+1/x[2]) (-x[3]+x[2] (1/x[2]+1/x[3]) x[3] x[4]),(1/x[1]+1/x[2]) (-x[2]+x[2] (1/x[2]+1/x[3]) x[3]-(x[3] x[5])/x[4])},{-x[3]+x[2] (1/x[2]+1/x[3]) x[3] x[4],-x[2]+x[2] (1/x[2]+1/x[3]) x[3]-(x[3] x[5])/x[4]}},{{(1/x[1]+1/x[2]+1/x[3]) (x[3]-x[3] x[4]),(1/x[1]+1/x[2]+1/x[3]) (-x[3]+(x[3] x[5])/x[4])},{x[3]-x[3] x[4],-x[3]+(x[3] x[5])/x[4]}}};
 
(* the Mandelstam invariants in terms of the twistor-x[i] variables *)
{s[1,2]->x[1],s[1,3]->-x[1]-x[2] x[5],s[1,4]->x[3] (-1+x[5])+x[2] x[5],s[1,5]->-x[3] (-1+x[5]),s[2,3]->x[2] x[4],s[2,4]->-(((x[1]+x[2]) (x[3] (-1+x[4])+x[2] x[4]))/x[2]),s[2,5]->((x[2] x[3]+x[1] (x[2]+x[3])) (-1+x[4]))/x[2],s[3,4]->x[1] ((x[3] (-1+x[4]))/x[2]+x[4])+x[3] (x[4]-x[5]),s[3,5]->-(((x[2]+x[3]) (x[1] (-1+x[4])+x[2] (x[4]-x[5])))/x[2]),s[4,5]->x[2] (x[4]-x[5])};
 
(*the symbol letters in terms of spinor-expressions *)
(* ab[i,j] = <i,j>, sb[i,j]=[i,j], s[i,j]=ab[i,j]sb[j,i] *)
letters={W[1]->s[1,2],W[2]->s[2,3],W[3]->s[3,4],W[4]->s[4,5],W[5]->s[1,5],W[6]->s[3,4]+s[4,5],W[7]->s[1,5]+s[4,5],W[8]->s[1,2]+s[1,5],W[9]->s[1,2]+s[2,3],W[10]->s[2,3]+s[3,4],W[11]->s[1,2]-s[4,5],W[12]->-s[1,5]+s[2,3],W[13]->-s[1,2]+s[3,4],W[14]->-s[2,3]+s[4,5],W[15]->s[1,5]-s[3,4],W[16]->-s[1,3],W[17]->-s[2,4],W[18]->-s[3,5],W[19]->-s[1,4],W[20]->-s[2,5],W[21]->-s[2,3]-s[3,5],W[22]->-s[1,4]-s[3,4],W[23]->-s[2,5]-s[4,5],W[24]->-s[1,3]-s[1,5],W[25]->-s[1,2]-s[2,4],W[26]->(ab[1,2] ab[4,5] sb[1,5] sb[2,4])/(ab[1,5] ab[2,4] sb[1,2] sb[4,5]),W[27]->(ab[1,5] ab[2,3] sb[1,2] sb[3,5])/(ab[1,2] ab[3,5] sb[1,5] sb[2,3]),W[28]->(ab[1,2] ab[3,4] sb[1,4] sb[2,3])/(ab[1,4] ab[2,3] sb[1,2] sb[3,4]),W[29]->(ab[2,3] ab[4,5] sb[2,5] sb[3,4])/(ab[2,5] ab[3,4] sb[2,3] sb[4,5]),W[30]->(ab[1,5] ab[3,4] sb[1,3] sb[4,5])/(ab[1,3] ab[4,5] sb[1,5] sb[3,4]),W[31]->ab[2,4] ab[5,1] sb[1,2] sb[4,5]-ab[1,2] ab[4,5] sb[2,4] sb[5,1]};
 
(* the letters written in terms of the twistor-parametrization x[i] *)
lettersInXi={W[1]->x[1],W[2]->x[2] x[4],W[3]->x[1] ((x[3] (-1+x[4]))/x[2]+x[4])+x[3] (x[4]-x[5]),W[4]->x[2] (x[4]-x[5]),W[5]->-x[3] (-1+x[5]),W[6]->x[1] ((x[3] (-1+x[4]))/x[2]+x[4])+(x[2]+x[3]) (x[4]-x[5]),W[7]->x[3]+x[2] x[4]-(x[2]+x[3]) x[5],W[8]->x[1]+x[3]-x[3] x[5],W[9]->x[1]+x[2] x[4],W[10]->(x[2]+x[3]) x[4]+x[1] ((x[3] (-1+x[4]))/x[2]+x[4])-x[3] x[5],W[11]->x[1]+x[2] (-x[4]+x[5]),W[12]->x[2] x[4]+x[3] (-1+x[5]),W[13]->(x[1] (x[2]+x[3]) (-1+x[4]))/x[2]+x[3] (x[4]-x[5]),W[14]->-x[2] x[5],W[15]->-(((x[1]+x[2]) x[3] (-1+x[4]))/x[2])-x[1] x[4],W[16]->x[1]+x[2] x[5],W[17]->((x[1]+x[2]) (x[3] (-1+x[4])+x[2] x[4]))/x[2],W[18]->((x[2]+x[3]) (x[1] (-1+x[4])+x[2] (x[4]-x[5])))/x[2],W[19]->x[3]-(x[2]+x[3]) x[5],W[20]->-(((x[2] x[3]+x[1] (x[2]+x[3])) (-1+x[4]))/x[2]),W[21]->(x[1] (x[2]+x[3]) (-1+x[4]))/x[2]+x[3] x[4]-(x[2]+x[3]) x[5],W[22]->-(((x[1]+x[2]) x[3] (-1+x[4]))/x[2])-x[1] x[4]-x[2] x[5],W[23]->x[3]-((x[2]+x[3]) (x[1] (-1+x[4])+x[2] x[4]))/x[2]+x[2] x[5],W[24]->x[1]+x[3] (-1+x[5])+x[2] x[5],W[25]->-x[3]+((x[2]+x[3]) (x[1] (-1+x[4])+x[2] x[4]))/x[2],W[26]->(x[1] (x[3] (-1+x[4])+x[2] x[4]) (-1+x[5]))/((x[1]+x[2]) x[3] (x[4]-x[5])),W[27]->(x[3] (x[1] (-1+x[4])+x[2] (x[4]-x[5])))/(x[1] (x[2]+x[3]) x[4] (-1+x[5])),W[28]->(x[1] x[4] (x[3] (-1+x[5])+x[2] x[5]))/(x[1] (x[3] (-1+x[4])+x[2] x[4])+x[2] x[3] (x[4]-x[5])),W[29]->((-1+x[4]) (x[1] (x[3] (-1+x[4])+x[2] x[4])+x[2] x[3] (x[4]-x[5])))/((x[2] x[3]+x[1] (x[2]+x[3])) x[4] (x[4]-x[5])),W[30]->(x[3] (-x[4]+x[5]) (x[1]+x[2] x[5]))/((-1+x[5]) (x[1] (x[3]-(x[2]+x[3]) x[4])+x[2] x[3] (-x[4]+x[5]))),W[31]->x[1] (x[3]+x[3] x[4] (-2+x[5])+x[2] x[4] (-1+x[5]))+x[2] x[3] (-x[4]+x[5])};

(* the 2||3 collinear limit implemented as substitution on the twistor x[i]-variables *)
colLimit={x[1]->s \[Tau],x[2]->c s \[Delta],x[3]->c s \[Delta] r[2],x[4]->\[Delta],x[5]->-(1/(c \[Delta]))};

(* the 10 Mandelstam invariants in the collinear limit*)
{s[1, 2] -> s \[Tau], s[1, 3] -> s - s \[Tau], s[1, 4] -> -s (1 + r[2]), s[1, 5] -> s r[2], s[2, 3] -> 0, s[2, 4] -> s \[Tau] r[2], s[2, 5] -> -s (\[Tau] + \[Tau] r[2]), s[3, 4] -> -s (-1 + \[Tau]) r[2], s[3, 5] -> -s (1 - \[Tau]) (1 + r[2]), s[4, 5] -> s};

(* the 31 letters expanded in leading order in \[Delta] in the collinear limit *)
lettersCol={W[1]->s \[Tau],W[2]->c s \[Delta]^2,W[3]->-s (-1+\[Tau]) r[2],W[4]->s,W[5]->s r[2],W[6]->s (1+r[2]-\[Tau] r[2]),W[7]->s (1+r[2]),W[8]->s (\[Tau]+r[2]),W[9]->s \[Tau],W[10]->-s (-1+\[Tau]) r[2],W[11]->s (-1+\[Tau]),W[12]->-s r[2],W[13]->-s (\[Tau]+(-1+\[Tau]) r[2]),W[14]->s,W[15]->s \[Tau] r[2],W[16]->s (-1+\[Tau]),W[17]->-s \[Tau] r[2],W[18]->-s (-1+\[Tau]) (1+r[2]),W[19]->s (1+r[2]),W[20]->s \[Tau] (1+r[2]),W[21]->-s (-1+\[Tau]) (1+r[2]),W[22]->s+s \[Tau] r[2],W[23]->s (-1+\[Tau]+\[Tau] r[2]),W[24]->s (-1+\[Tau]-r[2]),W[25]->-s \[Tau] (1+r[2]),W[26]->1,W[27]->(c (-1+\[Tau]) r[2])/(\[Tau] (1+r[2])),W[28]->(\[Tau] (1+r[2]))/(c (-1+\[Tau]) r[2]),W[29]->(c (-1+\[Tau]) r[2])/(\[Tau] (1+r[2])),W[30]->1,W[31]->s^2 \[Delta] (-c r[2]+\[Tau] (-1+(-1+c) r[2]))};

(* only 14 letters are multipliciatively independent, these are eC[j] *)
(*we choose them to be 7 physical letters (eC[1],...,eC[7]) described in the text + 7 spurious letters (eC[8],...,eC[14]) *)
 {eC[1]->\[Delta],eC[2]->s,eC[3]->\[Tau],eC[4]->1-\[Tau],eC[5]->r[2],eC[6]->1+r[2],eC[7]->c,eC[8]->1+r[2]-\[Tau] r[2],eC[9]->\[Tau]+r[2],eC[10]->\[Tau]+(-1+\[Tau]) r[2],eC[11]->1+\[Tau] r[2],eC[12]->-1+\[Tau]+\[Tau] r[2],eC[13]->-1+\[Tau]-r[2],eC[14]->-c r[2]+\[Tau] (-1+(-1+c) r[2])}

